An Improved Framework for Computing Waveforms

We combine the observable-based formalism (KMOC), the analytic properties of the scattering amplitude, generalised unitarity and the heavy-mass expansion with a newly introduced IBP reduction for Fourier integrals, to provide an efficient framework for computing scattering waveforms. We apply this framework to the scattering of two charged massive bodies in classical electrodynamics. Our work paves the way for the computation of the analytic one-loop waveform in General Relativity.

==> anc/dLogDEs.m <==
(* ::Package:: *)

(*
=====================================================================
An Improved Framework for Computing Waveforms
=====================================================================
Authors: Giacomo Brunello, Stefano De Angelis.
=====================================================================

This file contains the differential equation matrix in dLog form 
for the one-loop pentagon integrals studied in Appendix B.
For questions about the paper or the files please ask the authors.

Definitions:
qq1= - q1*q1
qq2= - q2*q2

*)



dA={{-2 DLog[\[Eta][3]],0,0,0,0,0,0,0,0,0},{0,-DLog[\[Eta][1]],0,0,0,0,0,0,0,0},{1/2 DLog[\[Eta][2]]-DLog[\[Eta][18]],0,-2 DLog[\[Eta][2]]+DLog[\[Eta][8]],0,0,0,0,0,0,0},{0,0,0,-2 DLog[\[Eta][4]]+DLog[\[Eta][5]]+DLog[\[Eta][6]],0,0,0,0,0,0},{-DLog[\[Eta][19]],0,0,0,-2 DLog[\[Eta][3]]+DLog[\[Eta][5]]+DLog[\[Eta][6]],0,0,0,0,0},{-(1/2) DLog[\[Eta][2]]+1/4 DLog[\[Eta][13]],DLog[\[Eta][32]],DLog[\[Eta][23]],0,0,-2 DLog[\[Eta][1]]-2 DLog[\[Eta][3]]+DLog[\[Eta][13]],0,0,0,0},{-(1/2) DLog[\[Eta][3]]+1/4 DLog[\[Eta][10]],0,0,-(1/2) DLog[\[Eta][20]],-DLog[\[Eta][19]]+1/2 DLog[\[Eta][20]],0,-2 DLog[\[Eta][3]]-2 DLog[\[Eta][4]]+DLog[\[Eta][10]],0,0,0},{0,2 DLog[\[Eta][25]],0,2 DLog[\[Eta][4]]-DLog[\[Eta][11]],0,0,0,-2 DLog[\[Eta][1]]-DLog[\[Eta][5]]-DLog[\[Eta][6]]+DLog[\[Eta][11]],0,0},{DLog[\[Eta][19]],0,2 DLog[\[Eta][26]],0,2 DLog[\[Eta][3]]-DLog[\[Eta][12]],0,0,0,-2 DLog[\[Eta][2]]-DLog[\[Eta][5]]-DLog[\[Eta][6]]+DLog[\[Eta][12]],0},{1/8 DLog[\[Eta][40]]+1/8 DLog[\[Eta][42]],-(1/2) DLog[\[Eta][36]],-(1/2) DLog[\[Eta][34]],-(1/4) DLog[\[Eta][38]]-1/4 DLog[\[Eta][39]],1/4 DLog[\[Eta][37]]+1/4 DLog[\[Eta][38]]+1/4 DLog[\[Eta][39]],1/2 DLog[\[Eta][40]],1/2 DLog[\[Eta][42]],1/4 DLog[\[Eta][38]],-(1/4) DLog[\[Eta][37]]-1/4 DLog[\[Eta][38]],-DLog[\[Eta][15]]+DLog[\[Eta][16]]}}


Letters={\[Eta][1]->qq1,\[Eta][2]->qq2,\[Eta][3]->w1,\[Eta][4]->w2,\[Eta][5]->-1+y,\[Eta][6]->1+y,\[Eta][7]->-qq1+qq2,\[Eta][8]->qq2+w1^2,\[Eta][9]->qq1+w2^2,\[Eta][10]->-w1^2-w2^2+2 w1 w2 y,\[Eta][11]->-w2^2+qq1 (-1+y^2),\[Eta][12]->-w1^2+qq2 (-1+y^2),\[Eta][13]->-qq1^2-qq2^2+2 qq1 (qq2+2 w1^2),\[Eta][14]->-qq1^2+2 qq1 qq2-qq2 (qq2-4 w2^2),\[Eta][15]->-qq1^2 w1^2-qq2^2 w2^2+2 qq1 qq2 w1 w2 y,\[Eta][16]->4 w1^2 w2^2+4 qq2 w2 (w2-w1 y)+qq1^2 (-1+y^2)+qq2^2 (-1+y^2)+2 qq1 (qq2-qq2 y^2+2 w1 (w1-w2 y)),\[Eta][17]->w2+Sqrt[qq1+w2^2],\[Eta][18]->w1+Sqrt[qq2+w1^2],\[Eta][19]->y+Sqrt[-1+y^2],\[Eta][20]->(-w2+w1 (y+Sqrt[-1+y^2]))/(w2+w1 (-y+Sqrt[-1+y^2])),\[Eta][21]->(-qq1 w1+qq2 w2 (y-Sqrt[-1+y^2]))/(qq1 w1-qq2 w2 (y+Sqrt[-1+y^2])),\[Eta][22]->(-qq1^2+qq1 qq2+2 qq2 w2 (w2-Sqrt[qq1+w2^2]))/(qq1^2-qq1 qq2-2 qq2 w2 (w2+Sqrt[qq1+w2^2])),\[Eta][23]->(qq2^2-qq1 (qq2+2 w1 (w1-Sqrt[qq2+w1^2])))/(-qq2^2+qq1 (qq2+2 w1 (w1+Sqrt[qq2+w1^2]))),\[Eta][24]->(-w1+Sqrt[qq2 (-1+y^2)])/(w1+Sqrt[qq2 (-1+y^2)]),\[Eta][25]->(-w2+Sqrt[qq1 (-1+y^2)])/(w2+Sqrt[qq1 (-1+y^2)]),\[Eta][26]->(-w1 y+Sqrt[(qq2+w1^2) (-1+y^2)])/(w1 y+Sqrt[(qq2+w1^2) (-1+y^2)]),\[Eta][27]->(-w2 y+Sqrt[(qq1+w2^2) (-1+y^2)])/(w2 y+Sqrt[(qq1+w2^2) (-1+y^2)]),\[Eta][28]->-((Sqrt[qq1 (qq1+w2^2)]+qq1 y)/(Sqrt[qq1 (qq1+w2^2)]-qq1 y)),\[Eta][29]->-((Sqrt[qq2 (qq2+w1^2)]+qq2 y)/(Sqrt[qq2 (qq2+w1^2)]-qq2 y)),\[Eta][30]->-((qq1+qq2+2 Sqrt[qq2 (qq1+w2^2)])/(qq1+qq2-2 Sqrt[qq2 (qq1+w2^2)])),\[Eta][31]->-((qq1+qq2+2 Sqrt[qq1 (qq2+w1^2)])/(qq1+qq2-2 Sqrt[qq1 (qq2+w1^2)])),\[Eta][32]->(-qq1+qq2-2 Sqrt[qq1] w1)/(qq1-qq2-2 Sqrt[qq1] w1),\[Eta][33]->-((-2 w1 (qq1+w2^2)+(qq1+qq2) w2 y+Sqrt[(qq1+w2^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])/(2 w1 (qq1+w2^2)-(qq1+qq2) w2 y+Sqrt[(qq1+w2^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])),\[Eta][34]->-((-2 (qq2+w1^2) w2+(qq1+qq2) w1 y+Sqrt[(qq2+w1^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])/(2 (qq2+w1^2) w2-(qq1+qq2) w1 y+Sqrt[(qq2+w1^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])),\[Eta][35]->-((qq1 w1+qq2 w1-2 qq2 w2 y+Sqrt[qq2 (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])/(-qq1 w1-qq2 w1+2 qq2 w2 y+Sqrt[qq2 (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])),\[Eta][36]->-((qq1 w2+qq2 w2-2 qq1 w1 y+Sqrt[qq1 (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])/(-qq1 w2-qq2 w2+2 qq1 w1 y+Sqrt[qq1 (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])),\[Eta][37]->(qq1+qq2+2 w1 w2 y-qq1 y^2-qq2 y^2-Sqrt[(-1+y^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])/(qq1+qq2+2 w1 w2 y-qq1 y^2-qq2 y^2+Sqrt[(-1+y^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)]),\[Eta][38]->(2 qq2 w2^2+qq1^2 (-1+y^2)-qq1 (-qq2+2 w1 w2 y+qq2 y^2+Sqrt[(-1+y^2) (4 w1^2 w2^2+4 qq2 w2 (w2-w1 y)+qq1^2 (-1+y^2)+qq2^2 (-1+y^2)+2 qq1 (qq2-qq2 y^2+2 w1 (w1-w2 y)))]))/(2 qq2 w2^2+qq1^2 (-1+y^2)+qq1 (qq2-2 w1 w2 y-qq2 y^2+Sqrt[(-1+y^2) (4 w1^2 w2^2+4 qq2 w2 (w2-w1 y)+qq1^2 (-1+y^2)+qq2^2 (-1+y^2)+2 qq1 (qq2-qq2 y^2+2 w1 (w1-w2 y)))])),\[Eta][39]->(qq1^2-2 qq1 qq2+qq2^2-2 qq1 w1^2-2 qq2 w2^2+2 qq1 w1 w2 y+2 qq2 w1 w2 y-qq1^2 y^2+2 qq1 qq2 y^2-qq2^2 y^2+(-qq1+qq2) Sqrt[(-1+y^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)])/(qq1^2-2 qq1 qq2+qq2^2-2 qq1 w1^2-2 qq2 w2^2+2 qq1 w1 w2 y+2 qq2 w1 w2 y-qq1^2 y^2+2 qq1 qq2 y^2-qq2^2 y^2+(qq1-qq2) Sqrt[(-1+y^2) (-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2)]),\[Eta][40]->-((qq1 qq2 w2-qq2^2 w2+2 qq1 w1^2 w2-qq1^2 w1 y+qq1 qq2 w1 y+qq1 w1 Sqrt[-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2])/(-qq1 qq2 w2+qq2^2 w2-2 qq1 w1^2 w2+qq1^2 w1 y-qq1 qq2 w1 y+qq1 w1 Sqrt[-qq1^2+2 qq1 qq2-qq2^2+4 qq1 w1^2+4 qq2 w2^2+4 w1^2 w2^2-4 (qq1+qq2) w1 w2 y+(qq1-qq2)^2 y^2])),\[Eta][41]->(qq1^2 w1-qq1 qq2 (w1+w2 y)+qq2 w2 (-2 w1 w2+qq2 y+Sqrt[4 w1^2 w2^2+4 qq2 w2 (w2-w1 y)+qq1^2 (-1+y^2)+qq2^2 (-1+y^2)+2 qq1 (qq2-qq2 y^2+2 w1 (w1-w2 y))]))/(qq1^2 w1-qq1 qq2 (w1+w2 y)+qq2 w2 (-2 w1 w2+qq2 y-Sqrt[4 w1^2 w2^2+4 qq2 w2 (w2-w1 y)+qq1^2 (-1+y^2)+qq2^2 (-1+y^2)+2 qq1 (qq2-qq2 y^2+2 w1 (w1-w2 y))])),\[Eta][42]->(qq1 w1 (w1-w2 y)+w2 (qq2 w2+2 w1^2 w2-qq2 w1 y-w1 Sqrt[4 w1^2 w2^2+4 qq2 w2 (w2-w1 y)+qq1^2 (-1+y^2)+qq2^2 (-1+y^2)+2 qq1 (qq2-qq2 y^2+2 w1 (w1-w2 y))]))/(qq1 w1 (w1-w2 y)+w2 (qq2 w2+2 w1^2 w2-qq2 w1 y+w1 Sqrt[4 w1^2 w2^2+4 qq2 w2 (w2-w1 y)+qq1^2 (-1+y^2)+qq2^2 (-1+y^2)+2 qq1 (qq2-qq2 y^2+2 w1 (w1-w2 y))]))};


==> anc/waveformED.m <==
(* ::Package:: *)

(*
=====================================================================
An Improved Framework for Computing Waveforms
=====================================================================
Authors: Giacomo Brunello, Stefano De Angelis.
=====================================================================

This file contains the analytic expression for the 1-loop waveform 
in electrodynamics, as defined in equation 4.16.
For questions about the paper or the files please ask the authors.

Definitions:
dot[b,F3,u1]= b.F3.u1,
dot[b,F3,u2]= b.F3.u2,
dot[u1,F3,u2]= u1.F3.u2,
bb=b*b,
w1=k*u1,
w2=k*u2,
bb=b*b,
bk=b*k,
Q1,Q2 charges,
m1,m2 masses
*)



ampl=-(1/(2 bb^2 (-3+d) m1 m2 w1^5 y (-1+y^2)^2))I e^5 Q1^3 Q2^2 (w1 y (2 I bk (12-7 d+d^2) (bk^2-2 (-3+d)^2+I bk (-8+3 d)) y^2 (-1+y^2)^2-bb^2 w1^4 (-1+y^2+2 (-3+d) y^4)+bb w1^2 (-1+y^2) (bk^2 (-1+(-5+2 d) y^2)+2 (12-7 d+d^2) y^2 (1+(-10+3 d) y^2)-I bk (-3+d) (1-5 y^2+2 (-4+d) y^4))) dot[b,F3,u1]+(2 bk (12-7 d+d^2) (bk^2-2 (-3+d)^2+I bk (-8+3 d)) y^2 (-1+y^2)^2+bb^2 w1^4 (bk (-1+y^2+2 (-3+d) y^4)+I (-1+(7-2 d) y^2+6 (-3+d)^2 y^4))-bb w1^2 (-1+y^2) (bk^3 (-1+(-5+2 d) y^2)+I bk^2 (-8+3 d) (-1+(-5+2 d) y^2)+2 I (12-7 d+d^2) y^2 (1+(-10+3 d) y^2)-2 bk (-3+d) (3+19 y^2+2 d^2 y^2+4 y^4-d (1+12 y^2+y^4)))) dot[u1,F3,u2]) J[1,1]+1/(2 bb^2 (-3+d) m1 m2 w1^5 y (-1+y^2)^2) e^5 Q1^3 Q2^2 (w1 y (-1+y^2) (2 I (12-7 d+d^2) (3 bk^2-2 (-3+d)^2+2 I bk (-8+3 d)) y^2 (-1+y^2)+bb w1^2 (2 bk (-1+(-5+2 d) y^2)-I (-3+d) (1-5 y^2+2 (-4+d) y^4))) dot[b,F3,u1]+(2 (12-7 d+d^2) (3 bk^2-2 (-3+d)^2+2 I bk (-8+3 d)) y^2 (-1+y^2)^2+bb^2 w1^4 (-1+y^2+2 (-3+d) y^4)-bb w1^2 (-1+y^2) (3 bk^2 (-1+(-5+2 d) y^2)+2 I bk (-8+3 d) (-1+(-5+2 d) y^2)-2 (-3+d) (3+19 y^2+2 d^2 y^2+4 y^4-d (1+12 y^2+y^4)))) dot[u1,F3,u2]) J[1,2]+1/(2 bb^2 (-3+d) m1 m2 w1^5 y (-1+y^2)) e^5 Q1^3 Q2^2 (I (2 (8+3 I bk-3 d) (12-7 d+d^2) w1 y^3 (-1+y^2)+bb w1^3 y (-1+(-5+2 d) y^2)) dot[b,F3,u1]+(8+3 I bk-3 d) (2 (12-7 d+d^2) y^2 (-1+y^2)+bb w1^2 (1+(5-2 d) y^2)) dot[u1,F3,u2]) J[1,3]+(e^5 Q1^3 Q2^2 (-2 I (12-7 d+d^2) w1 y^3 (-1+y^2) dot[b,F3,u1]+(-2 (12-7 d+d^2) y^2 (-1+y^2)+bb w1^2 (-1+(-5+2 d) y^2)) dot[u1,F3,u2]) J[1,4])/(2 bb^2 (-3+d) m1 m2 w1^5 y (-1+y^2))-(e^5 Q1^3 Q2^2 (w1 y (-1+y^2) (I (-4+d)^2 y^2+bk (-1+(-4+d) y^2)) dot[b,F3,u1]+((-4+d) (-4-I bk+d) y^2 (-1+y^2)+bb w1^2 (1-(-4+d) y^2)) dot[u1,F3,u2]) J[1,5])/(bb m1 m2 w1^2 (-1+y^2)^2)+(e^5 Q1^3 Q2^2 y (-I w1 (-1+(-4+d) y^2) dot[b,F3,u1]-(-4+d) y dot[u1,F3,u2]) J[1,6])/(bb m1 m2 w1^2 (-1+y^2))+1/(2 bb^2 m2^2 w2^4 (-1+y^2)^2) e^5 Q1^2 Q2^3 y (-2 (-4+d) y (-1+y^2) (I bb (-7+2 d) w2^2+2 bk (7+bb w2^2-7 y^2+2 d (-1+y^2))) dot[b,F3,u2]+bb w2 (4 I bk (28-15 d+2 d^2) (-1+y^2)-2 (28-15 d+2 d^2) y^2 (-1+y^2)+bb w2^2 (-17+4 d+y^2)) dot[u1,F3,u2]) J[1,7]+(e^5 Q1^2 Q2^3 ((-4 bk (-4+d) y^2 (-1+y^2)-I bb w2^2 (-1+(-15+4 d) y^2)) dot[b,F3,u2]-2 bb (-4+d) w2 y (-2 I bk+y^2) dot[u1,F3,u2]) J[1,8])/(2 bb^2 m2^2 w2^4 (-1+y^2))-1/(bb^2 m2^2 w2^3 (-1+y^2)^2) e^5 Q1^2 Q2^3 ((-4+d) y^2 (-1+y^2) (I bb (-4+d) w2^2+bk (8+bb w2^2-8 y^2+2 d (-1+y^2))) dot[b,F3,u2]+bb w2 (bb w2 (w1-(-4+d) w2 y)+(-4+d)^2 y (-1+y^2) (-2 I bk+y^2)) dot[u1,F3,u2]) J[1,9]+(e^5 Q1^2 Q2^3 y ((I bb w2 (w1-(-4+d) w2 y)-2 bk (-4+d) y (-1+y^2)) dot[b,F3,u2]+I bb (-4+d) w2 (bk+I y^2) dot[u1,F3,u2]) J[1,10])/(bb^2 m2^2 w2^3 (-1+y^2))+1/(2 bb (-3+d) m1 m2 w2^3 y (-1+y^2)^2) e^5 Q1^2 Q2^3 (-I (-2 (12-7 d+d^2) w2 y^3 (-1+y^2) (1+(-10+3 d) y^2)+bb w2^3 y (-1+y^2+2 (-3+d) y^4)) dot[b,F3,u2]+(2 (12-7 d+d^2) y^2 (-1+y^2) (1+(-10+3 d) y^2)+bb w2^2 (1+(-7+2 d) y^2-6 (-3+d)^2 y^4)) dot[u1,F3,u2]) J[2,1]-1/(2 bb^2 (-3+d) m1 m2 w2^5 y (-1+y^2)^2) e^5 Q1^2 Q2^3 (-I (-3+d) w2 y (-1+y^2) (4 (-4+d) (-3+d)^2 y^2 (-1+y^2)+bb w2^2 (1-5 y^2+2 (-4+d) y^4)) dot[b,F3,u2]+(-4 (-4+d) (-3+d)^3 y^2 (-1+y^2)^2+bb^2 w2^4 (-1+y^2+2 (-3+d) y^4)+2 bb (-3+d) w2^2 (-1+y^2) (3+19 y^2+2 d^2 y^2+4 y^4-d (1+12 y^2+y^4))) dot[u1,F3,u2]) J[2,2]+1/(2 bb^2 (-3+d) m1 m2 w2^5 y (-1+y^2)) e^5 Q1^2 Q2^3 (-I (-2 (-96+92 d-29 d^2+3 d^3) w2 y^3 (-1+y^2)+bb w2^3 y (-1+(-5+2 d) y^2)) dot[b,F3,u2]+(-8+3 d) (2 (12-7 d+d^2) y^2 (-1+y^2)+bb w2^2 (1+(5-2 d) y^2)) dot[u1,F3,u2]) J[2,3]-(e^5 Q1^2 Q2^3 (-2 I (12-7 d+d^2) w2 y^3 (-1+y^2) dot[b,F3,u2]+(-2 (12-7 d+d^2) y^2 (-1+y^2)+bb w2^2 (-1+(-5+2 d) y^2)) dot[u1,F3,u2]) J[2,4])/(2 bb^2 (-3+d) m1 m2 w2^5 y (-1+y^2))+(e^5 Q1^2 Q2^3 (-I (-4+d)^2 w2 y^3 (-1+y^2) dot[b,F3,u2]+(-(-4+d)^2 y^2 (-1+y^2)+bb w2^2 (-1+(-4+d) y^2)) dot[u1,F3,u2]) J[2,5])/(bb m1 m2 w2^2 (-1+y^2)^2)+(e^5 Q1^2 Q2^3 y (-I w2 (-1+(-4+d) y^2) dot[b,F3,u2]-(-4+d) y dot[u1,F3,u2]) J[2,6])/(bb m1 m2 w2^2 (-1+y^2))-1/(2 bb^2 m1^2 w1^4 (-1+y^2)^2) e^5 Q1^3 Q2^2 (-((-1+y^2) (4 bk (7+I bk-2 d) (-4+d) y^2 (-1+y^2)+bb w1^2 (2 I (28-15 d+2 d^2) y^2+bk (-1+y^2))) dot[b,F3,u1])+bb w1 y (-4 bk^2 (-4+d) (-1+y^2)-2 (28-15 d+2 d^2) y^2 (-1+y^2)-2 I bk (-4+d) (-14+4 d-y^2) (-1+y^2)+bb w1^2 (-17+4 d+y^2)) dot[u1,F3,u2]) J[2,7]+(e^5 Q1^3 Q2^2 ((-4 bk (-4+d) y^2 (-1+y^2)+I bb w1^2 (-1+(-15+4 d) y^2)) dot[b,F3,u1]+2 bb (-4+d) w1 y (2 I bk+y^2) dot[u1,F3,u2]) J[2,8])/(2 bb^2 m1^2 w1^4 (-1+y^2))+1/(bb^2 m1^2 w1^3 (-1+y^2)^2) e^5 Q1^3 Q2^2 (y (-1+y^2) (bb w1 (bk w2-I (-4+d)^2 w1 y)+2 bk (-4+d) (-4-I bk+d) y (-1+y^2)) dot[b,F3,u1]+bb w1 (bb w1 (-w2+(-4+d) w1 y)-(-4+d) y (-1+y^2) (bk^2+(-4+d) y^2+I bk (-8+2 d-y^2))) dot[u1,F3,u2]) J[2,9]+(e^5 Q1^3 Q2^2 y ((-I bb w1 (-w2+(-4+d) w1 y)+2 bk (-4+d) y (-1+y^2)) dot[b,F3,u1]-I bb (-4+d) w1 (bk-I y^2) dot[u1,F3,u2]) J[2,10])/(bb^2 m1^2 w1^3 (-1+y^2))+((-2+d) e^5 Q1^4 Q2 (-bk y (-1+y^2) dot[b,F3,u1]+bb w1 dot[u1,F3,u2]) JC[1,1])/(bb (-1+d) m1^2 w1^2 (-1+y^2))-(I (-2+d) e^5 Q1^4 Q2 y dot[b,F3,u1] JC[1,2])/(bb (-1+d) m1^2 w1^2)+((-2+d) e^5 Q1 Q2^4 dot[u1,F3,u2] JC[2,1])/((-1+d) m2^2 w2 (-1+y^2))-(I (-2+d) e^5 Q1 Q2^4 y dot[b,F3,u2] JC[2,2])/(bb (-1+d) m2^2 w2^2);


prefactor=1/(4 \[Pi] r) E^(I*w*sp[n,b2]);


waveform=prefactor*ampl;


ampl//Variables

